Reheated Sub-40000 Kelvin Neutron Stars at the JWST, ELT, and TMT

Neutron stars cooling passively since their birth may be reheated in their late-stage evolution by a number of possible phenomena: rotochemical, vortex creep, crust cracking, magnetic field decay, or more exotic processes such as removal of neutrons from their Fermi seas (the nucleon Auger effect), baryon number-violating nucleon decay, and accretion of particle dark matter. Using Exposure Time Calculator tools, we show that reheating mechanisms imparting effective temperatures of 2000--40000 Kelvin may be uncovered with excellent sensitivities at the James Webb Space Telescope (JWST), the Extremely Large Telescope (ELT), and the Thirty Meter Telescope (TMT), with imaging instruments operating from visible-edge to near-infrared. With a day of exposure, they could constrain the reheating luminosity of a neutron star up to a distance of 500 pc, within which about $10^5$ (undiscovered) neutron stars lie. Detection in multiple filters could overconstrain a neutron star's surface temperature, distance from Earth, mass, and radius. Using publicly available catalogues of newly discovered pulsars at the FAST and CHIME radio telescopes and the Galactic electron distribution models YMW16 and NE2001, we estimate the pulsars' dispersion measure distance from Earth, and find that potentially 30$-$40 of these may be inspected for late-stage reheating within viable exposure times, in addition to a few hundred candidates already present in the ATNF catalogue. Whereas the coldest neutron star observed (PSR J2144$-$3933) has an upper limit on its effective temperature of about 33000 Kelvin with the Hubble Space Telescope, we show that the effective temperature may be constrained down to 20000 Kelvin with JWST-NIRCam, 15000 Kelvin at ELT-MICADO, and 9000 Kelvin with TMT-IRIS. Campaigns to measure thermal luminosities of old neutron stars would be transformative for astrophysics and fundamental physics.

==> anc/pulsarcat-chime.txt <==
  #    name         DM (pc/cc)   period (sec)   dist YMW16 (pc)   dist NE2001 (pc)  
 ---- ------------ ------------ -------------- ----------------- ------------------ 
  1    J1105+02     16.5         6.403          1579.6            690.6             
  2    J1130+09     21.9         4.79           5184.6            1023.5            
  3    J2008+3758   143          4.352          5923.7            5825.4            
  4    J0012+5431   131.3        3.0253         5425              5727.3            
  5    J0746+55     10.5         2.89347        410.4             468.5             
  6    J0121+5329   87.35        2.7255         2529.2            3213.6            
  7    J2215+4524   18.5         2.72           1131.2            1579.2            
  8    J1838+5051   21.8         2.5772         1702.6            1539.6            
  9    J2005+38     192.8        2.462          7647              7633.1            
  10   J0741+17     44.3         1.73           1206.8            1711.1            
  11   J1943+58     71.2         1.27085        7874.5            4722.8            
  12   J0227+33     27.56        1.24           2050.7            1741.7            
  13   J0854+54     17.8         1.2329         1330.7            710.3             
  14   J2355+1523   26           1.09           3422.3            1362.1            
  15   J2237+2828   38.1         1.077          3989.9            2279.5            
  16   J0209+58     56           1.0637         1751.2            2142.3            
  17   J0658+29     40.05        0.82           891.8             1350.5            
  18   J0653-06     83.7         0.79           2140.3            2984.7            
  19   J2208+46     63           0.6425         3148.4            3095.9            
  20   J2108+45     84           0.577369       3592.3            3778.3            
  21   J2057+46     218.962      0.559573       4939.3            7105              
  22   J1541+47     19.4         0.28           2033.8            1037.8            
  23   J1252+53     20.7         0.22           3190.6            995.7             
  24   J2138+69     46.6         0.22           2486              2204.4            
  25   J2116+37     44           0.145          2914.7            2803.5            


==> anc/pulsarcat-fast-crafts.txt <==
Entries marked ``DM too high" depict cases where the dispersion measure of the pulsar exceeds the maximum accommodated in the electron density model for the corresponding line of sight.

  #     name         DM (pc/cc)   period (sec)   dist YMW16 (pc)   dist NE2001 (pc)  
 ----- ------------ ------------ -------------- ----------------- ------------------ 
  1     J2338+4824   34           119            1956.2002         1764.1788         
  2     J2215+4526   19.9         2715           1214.4218         1634.8957         
  3     J1900-0134   188          1832           4943.0259         4776.4549         
  4     J1919+2623   96.4         651.542        6160.4624         4526.5841         
  5     J1825-0131   80           224            3137.3628         2344.0452         
  6     J1931-0132   36           593            1324.87           1655.2583         
  7     J0203-0150   19.2         5.173          1841.9492         772.15451         
  8     J1914+2633   59           459            3415.7178         3302.9423         
  9     J0209+2621   23.5         1934.84        1713.1942         1012.8686         
  10    J1926-0649   85           1612           5170.2212         2893.5673         
  11    J2323+1208   22           3760           2298.3755         1154.569          
  12    J1945+1211   95           4745           3900.5232         3977.9997         
  13    J0402+4827   86           512            1853.7688         2374.1789         
  14    J1844+2135   29.2         594.619        1603.4927         1982.2093         
  15    J1851-0634   228          640            5754.9336         4851.0723         
  16    J0539+0013   47           4707.72        1322.6316         1961.2838         
  17    J2236+4928   43           931.89         2285.1812         2258.5542         
  18    J0344-0901   31           1226           1528.6194         1537.4254         
  19    J2025+2133   70.8         623.489        5893.4521         3846.8218         
  20    J2111+2132   78.6         1059.55        DM too high       DM too high2      
  21    J2129+4115   35.4         1687.417       2171.7988         2416.26           
  22    J2301+4809   72           742.026        3323.0359         3316.1063         
  23    J2300+4824   63.3         2557           2969.2842         2947.5114         
  24    J0553+4111   37.9         559.427        1144.3296         1222.1365         
  25    J0529-0711   80           689            4854.5254         45658.34          
  26    J2057+2133   72.2         1165.658       12461.021         4569.2272         
  27    J0752-0820   32.7         5210           1443.8447         1740.4712         
  28    J0021-0909   25           2316           DM too high       1237.3945         
  29    J0803-0937   21.5         571.02         840.00427         1336.5259         
  30    J1020+4056   9.9          216.146        1050.5175         418.00493         
  31    J2238+4038   74.1         272.8          8845.7656         4519.3152         
  32    J0211+4233   49.7         350.68         2245.5584         2090.3285         
  33    J1637+0027   49.8         443.49         DM too high       2783.9851         
  34    J0209+4332   57.7         863.962        2572.9329         2461.611          
  35    J0540+4541   56.1         401.29         1511.3329         1762.5734         
  36    J0941+4542   17.6         2714           1794.6323         680.47673         
  37    J1502+4654   27           1752.3         DM too high       1587.934          
  38    J0427+4723   54           2158.5         1500.812          1696.0773         
  39    J2053+4721   331.3        4907           8917.4385         49717.659         
  40    J2129+4059   76.4         3224           4115.5708         3836.7062         
  41    J2112+4105   132          4060.725       5204.5791         5486.9552         
  42    J2006+4101   257          499.715        12803.629         DM too high2      
  43    J1929+4101   37.9         41.59          2969.9844         2644.2156         
  44    J1618+3952   23           1893.72        2623.8301         1457.257          
  45    J1248+4101   25.4         2819           DM too high       25750.494         
  46    J1242+3946   28.5         30.47          DM too high       25640.491         
  47    J1949+4722   104.4        181.877        9864.0928         6312.8786         
  48    J1942+3934   104.5        1353.216       8705.2002         5433.425          
  49    J1822+2625   64.6         591.41         8111.1289         3665.0682         
  50    J1802+4721   30.9         346.637        3075.7104         1875.0299         
  51    J1827+0022   96           375.3          3921.6709         2828.9816         
  52    J1754+0025   70           4.4            3984.6665         2418.2599         
  53    J2355+0049   11           3.7            943.79871         545.69334         
  54    J1929+0129   53           6.4            1819.4475         2203.1701         
  55    J1854-0154   590          680.39         10376.006         10620.981         
  56    J1918-0449   119          unknown        7480.4561         3793.9734         
  57    J1829-0500   273          240.355        8530.3545         5423.8749         
  58    J1809-0520   105          296.57         3335.199          2831.1131         
  59    J1737-0514   78           861.59         568.05286         2525.455          
  60    J1858-0200   191          487.32         4777.4766         4985.6997         
  61    J1920-0514   101          264.815        5878.647          3278.8885         
  62    J1720-0533   37.8         3.268          191.42738         1380.1186         
  63    J1810-0615   159          4.146          6237.2197         4165.7543         
  64    J1853-0620   142          3.442          4005.5164         3444.9995         
  65    J2016+0700   65           6.82           5315.4507         3251.2877         
  66    J2032+0700   74           409.858        DM too high       4644.9122         
  67    J1900+4221   72           4340.79        12809.124         5015.3685         
  68    J2112+0740   24.9         275.4          2099.1716         1479.4552         
  69    J2307-0558   92.8         557.75         DM too high       29680.584         
  70    J2204+0945   18           6.04           1545.4209         1073.0971         
  71    J1914+4042   59.7         1650.97        5847.0068         3565.4068         
  72    J1142+3253   15.6         2077.005       3037.4119         1301.9369         
  73    J1437+3055   17.4         3.719          1945.6918         1489.9331         
  74    J2002+4653   142.3        247.813        11069.327         8897.3475         
  75    J2108+4107   134          1507.98        5040.6182         5412.2329         
  76    J0631+4147   24.5         30.72          573.95746         823.69339         
  77    J2312-0908   40.7         920.22         DM too high       28750.563         
  78    J0924+6102   21.8         5.983          1988.9974         919.2366          
  79    J1759-1247   95.9         3.151          2362.0835         2247.6952         
  80    J2032-1253   22.9         5.788          1426.4242         1056.0113         
  81    J2205+6014   157.8        2.416          3546.4717         5509.5124         
  82    J1912-1215   39.5         5.289          1269.1661         1407.6999         
  83    J2238-1221   39.2         2.369          DM too high       30350.599         
  84    J1712-1124   69.3         442.062        232.54289         2253.263          
  85    J1115-0958   9.9          1310.471       506.29626         467.07913         
  86    J2003-0937   30.8         3.177          1537.6714         1331.6196         
  87    J1807-0941   230          226.237        10189.149         5698.0743         
  88    J1938-0940   44.5         173.861        1985.4668         1713.8121         
  89    J1912-0953   126.5        25.048         9401.4131         3877.8219         
  90    J1852-1310   44.8         4.314          1258.2899         1422.7406         
  91    J2006-1312   25           374.196        1255.5325         1114.032          
  92    J1905-1314   121.4        357.37         8222.918          3502.2328         
  93    J1835-0846   862.1        846.36         5731.4443         9191.6189         
  94    J1807-0850   202.1        38.97          7990.4585         5064.466          
  95    J1813-0852   135          4.227          3329.9202         3146.4849         
  96    J1855-0756   48.7         3.427          1395.6616         1606.6985         
  97    J1824-0622   131.1        3.234          3540.6633         3062.5405         
  98    J1838-0739   389          1000.164       4487.7422         5770.1883         
  99    J1928-0547   96.8         28.048         6770.8521         3356.3716         
  100   J1916-0518   185.6        913.202        DM too high       6191.1869         
  101   J1813-0402   71.3         4.106          2211.6682         2067.9312         
  102   J1804-0321   111          351.61         5315.4492         3289.3574         
  103   J2230-0336   10.3         5.106          851.72296         587.49992         
  104   J2110-0242   57.5         803.14         DM too high       47458.038         
  105   J1837-0219   305.5        272.4          7025.7251         6453.485          
  106   J1826-0049   42.6         4.59           1297.3656         1576.7845         
  107   J1846-0049   45.4         21.24          1335.986          1863.7663         
  108   J1854-0037   491.2        716.77         6553.6953         7901.1087         
  109   J1908+0128   75           4.702          2611.158          2760.6206         
  110   J2027+0255   51           10.595         4475.1055         2584.9211         
  111   J2016+0756   36.6         4.328          2096.8918         2079.1337         
  112   J1836+0915   36.7         541.1          1376.0844         1764.5309         
  113   J1934+0906   72.4         4.66           2524.6626         3266.2032         
  114   J1631+1252   33.9         310.204        4648.877          2098.3739         
  115   J2319+2048   22.1         3.397          1996.8096         1133.3594         
  116   J1639-1126   97.3         1435.4         4797.2734         DM too high2      
  117   J1907-1019   92.8         1760           4309.8408         2691.4842         
  118   J1852-0948   239.3        3026.4         13521.313         5866.0178         
  119   J1721-0854   49.1         2173.1         200.9626          1615.9531         
  120   J1843-0757   244.6        2029.8         4662.1948         4770.2861         
  121   J1708-0424   49.3         1636           230.25143         1858.6661         
  122   J1948-0427   53.3         373.714        2943.5415         2176.8992         
  123   J1854-0513   279.6        1280           8348.4482         5998.208          
  124   J1611-0113   19.5         2600           1183.7137         990.21971         
  125   J1604-0257   25.2         1675           1769.6598         1293.7453         
  126   J1909+0122   180.3        1257.3         6173.7939         4958.4084         
  127   J1814-0057   39.8         160            1233.5297         1487.0971         
  128   J2159+0202   35           665            DM too high       2117.4636         
  129   J1239+0326   32.3         858            DM too high       27340.53          
  130   J1617+1123   49.7         895            DM too high       39409.39          
  131   J1917+2441   82           4.399          3948.0938         3969.0361         
  132   J2021+2435   86.1         879.54         6987.7319         4388.823          
  133   J2150+3427   51.8         655.6          4330.105          3038.9721         
  134   J2329+2653   49.2         2555.3         DM too high       46568.188         
  135   J0518+2431   75.8         2637.083       1623.2048         2216.7492         
  136   J0435+3233   38.4         3.198          1230.8574         1264.0296         
  137   J2041+3430   123.5        100.65         6107.2168         5517.17           
  138   J0806-0753   63.4         2631.51        2859.7766         3011.2519         
  139   J2101-0033   34           1412.15        3368.1802         1754.9984         
  140   J0447+2446   32.8         2.995          920.52454         1066.5922         
  141   J2108+5640   114          465            3767.7241         4625.6294         
  142   J1943+2851   228.5        736            10819.676         8224.4272         
  143   J1840+2843   61.9         685            5907.0054         3441.4086         
  144   J2042-0638   31.6         2695.52        2533.2852         1504.1164         
  145   J0639-0705   104          986.7          2403.0803         4009.4724         
  146   J0535-0231   118.7        415            DM too high       44438.545         
  147   J1832-0454   182          1342.7         4120.3521         4245.8153         
  148   J1602-0611   27.6         3.95           1920.5757         1395.3023         
  149   J1742-0559   96.2         917.08         910.13629         3035.3031         
  150   J1751-0542   64           2001.341       522.33289         1950.9084         
  151   J1817-0543   66           unknown        1488.8383         1876.2989         
  152   J1816-0517   138          1929           4478.8496         3516.8874         
  153   J1901-0516   219          857.7          10665.218         5681.7722         
  154   J0528-0404   76           917.875        3142.937          45098.434         
  155   J0227+2859   168.2        4.089          DM too high       48967.785         
  156   J0844-0329   15           unknown        516.06171         815.77313         
  157   J0745-0411   10           unknown        149.20007         670.31246         
  158   J1846-0500   405.6        476.58         5902.6455         6655.6015         
  159   J1813-0452   122.5        1084.35        4217.5537         3246.2687         
  160   J1846-0512   310.7        23.352         5091.415          5780.8957         
  161   J1858+2728   67           unknown        5037.5396         3570.0643         
  162   J1937+1417   112.5        332.29         3663.168          4464.6254         
  163   J1903+1407   33.9         1288.8         1430.4625         2221.4568         
  164   J0846-1049   13.7         330.1          562.35138         866.26375         
  165   J0640-0139   149.8        3.461          2678.8579         5714.4279         
  166   J0623+0051   20           unknown        153.31245         1073.6976         
  167   J1930+2836   62.5         1180.25        4029.5186         3532.0704         
  168   J0705+2702   48           70.32          1168.7831         1654.44           
  169   J0521+5647   21.8         66.56          982.85077         863.2862          
  170   J2308+5653   61           263.1          2282.426          2512.9681         
  171   J2149+5644   198.3        15.292         4139.3101         6804.163          
  172   J1006+2721   36.6         404.7          DM too high       31140.617         
  173   J2024+2704   179          8              DM too high       8543.9119         
  174   J0756-0517   21.7         3.1639         673.62195         1272.1877         
  175   J1844-0509   385          unknown        4829.0635         6185.2908         
  176   J1048+5350   28           2726.953       DM too high       1392.3647         
  177   J0226+3356   28.1         unknown        1660.3124         1182.5976         
  178   J1914-0628   131          942            8737.0742         4040.1893         
  179   J0104+6027   124.5        869.12         2577.8611         3731.1118         
  180   J0145+6020   45.4         801.72         1656.5607         2375.4027         
  181   J2114+2630   82           375.549        DM too high       6112.2251         
  182   J0114+6149   118.2        1307.39        2437.0115         3724.5445         
  183   J0001+6251   164          1555.85        3192.5537         5178.772          
  184   J0231+6254   108.6        600.879        2224.6311         3041.1098         
  185   J1802-0626   136          4.5114         4292.0596         3777.0829         
  186   J0139+6158   24.6         2175.8         1261.7761         1540.1362         
  187   J1958+2332   204.5        unknown        10155.943         7685.9713         
  188   J1924+2354   190.6        872.82         9530.6055         7341.1188         


==> anc/pulsarcat-fast-gpps.txt <==
Entries marked ``DM too high" depict cases where the dispersion measure of the pulsar exceeds the maximum accommodated in the electron density model for the corresponding line of sight.
FAST adds the suffix ``g" to these pulsar names to indicate a position uncertainty of about 1.5$'$, which may propagate into the dispersion measure distance estimate.
 
 #     name           DM (pc/cc)   period (sec)   dist YMW16 (pc)   dist NE2001 (pc)  
 ----- -------------- ------------ -------------- ----------------- ------------------ 
  1     J1901+0658g    125.9        0.0757439      3875.031          3825.558          
  2     J1924+1923g    386.7        0.68924        9926.02           12045.85          
  3     J1904+0823g    60.4         1.50773        1838.044          2834.973          
  4     J1928+1915g    201          0.97435        4654.279          6580.726          
  5     J1838+0044g    229.6        2.20317        7030.357          5626.821          
  6     J1924+1932g    280.3        0.38886        6940.022          8995.938          
  7     J1925+1628g    214.1        0.00411        5129.246          6677.292          
  8     J1905+0656     24.2         2.5117625      1067.71           1695.208          
  9     J1904+0853     195.159      0.0061974      6799.067          5387.085          
  10    J1857+0214     982          0.3339177      7696.268          14563.92          
  11    J1947+2011g    127.4        0.00817        4214.302          5086.756          
  12    J1917+1259g    117          0.00563        3652.584          4266.618          
  13    J1930+1403g    150.5        0.00321        4735.003          5371.21           
  14    J1852+0056g    905.7        1.177793       7386.814          11779.42          
  15    J1859+0430     782.9        0.3363249      9180.611          11924.88          
  16    J1900+0405g    634.4        0.07238        6680.641          9383.786          
  17    J1906+0822g    367.9        0.43344        7776.84           7616.251          
  18    J1850-0020     602.8        1.5747373      5759.014          8136.593          
  19    J2052+4421g    547          0.37531        DM too high       DM too high       
  20    J1854+0012g    204.1        0.00271        4050.253          5310.291          
  21    J1912+1105g    150.4        0.67071        4397.953          4370.348          
  22    J1854-0033g    617.5        0.36147        7565.055          9226.263          
  23    J1917+1411g    123.4        0.44646        4006.896          4614.328          
  24    J1905+0450g    442.3        0.7833         8005.106          7925.975          
  25    J1926+1857g    424.2        0.27873        9710.107          12529.36          
  26    J1855+0139g    405.6        0.44414        5208.127          6970.37           
  27    J1849-0013     345.9        0.4917541      4962.478          6363.795          
  28    J1901+0712g    332.4        1.03771        9493.46           6829.006          
  29    J1859+0434g    320.1        0.45834        5399.319          6389.453          
  30    J1853+0014     309.6        0.9285958      4632.139          6126.727          
  31    J1908+0811g    300.1        0.18164        5660.163          6541.352          
  32    J1924+1343g    98.5         0.00572        3044.373          4080.164          
  33    J1904+0358g    532          0.75154        11656.45          9131.534          
  34    J1914+1029g    59.7         2.48499        1879.021          2759.219          
  35    J1848+0127g    77           0.53402        2462.057          2652.555          
  36    J1904+0535g    78.4         0.60376        2425.612          3089.456          
  37    J1904+0519g    80.8         1.68053        2498.974          3123.991          
  38    J1858-0024g    190          0.4006         4629.258          5180.874          
  39    J1904+0553Ag   164.2        0.004908       4009.321          4493.44           
  40    J1912+0934g    143.8        0.89747        4004.65           2598.149          
  41    J1933+2038g    302.8        0.04075        8488.538          9079.845          
  42    J1852-0024     292.31       0.355429       4506.144          5948.986          
  43    J1905+0758     197.1        1.1926486      4922.174          5174.324          
  44    J2017+2819     66           1.8325589      4865.926          3705.159          
  45    J2009+3122g    144.1        0.07654        6464.602          5782.136          
  46    J1956+2826g    112          0.07179        6486.658          4837.504          
  47    J1924+1510g    115.6        0.49863        3469.02           4482.281          
  48    J1903+0845     129.56       0.1531503      4467.666          4243.186          
  49    J1910+1054g    139.4        0.00387        4375.039          3961.581          
  50    J1930+1357     184.8        0.3235618      5563.569          6230.316          
  51    J1837+0033     187.4        0.4181312      5668.197          4690.175          
  52    J1847+0133g    193.8        2.84691        4859.128          5261.026          
  53    J1926+1631     196.73       0.6783667      4857.552          6282.488          
  54    J1952+2702g    213.1        0.00414        7807.704          7406.994          
  55    J1911+0751g    220.7        0.79691        5273.832          5609.114          
  56    J1915+0832g    46.1         2.71009        1556.602          2569.124          
  57    J1910+1117g    296.5        1.32152        8087.849          7025.057          
  58    J1926+1452g    298.1        0.30451        6466.095          8498.987          
  59    J1924+1509g    296.6        0.23995        6375.561          8302.586          
  60    J1917+1121g    303.5        0.51031        6950.947          7534.819          
  61    J1855+0511g    300          1.42147        9035.231          6617.99           
  62    J1929+1615g    308.7        0.0446         6093.998          9014.344          
  63    J1900+0213g    310.5        0.03209        5612.409          6237.383          
  64    J1952+2836g    313          0.018018       10712.48          9772.02           
  65    J1936+1952g    325          0.00972        8576.225          9419.181          
  66    J1859+0026Ag   334.1        0.00857        6221.967          7026.305          
  67    J1856+0615g    333.1        0.32697        11874.86          7780.624          
  68    J1853+0312g    345          0.43809        6724.906          7015.468          
  69    J1855+0455g    372.9        0.10101        10693.9           7577.654          
  70    J1858+0609g    381.5        0.48435        11644.61          7962.317          
  71    J1913+0804g    339.2        0.45555        8621.845          7742.071          
  72    J1857+0224     398          0.875874       5283.223          6994.35           
  73    J1903+0534g    407.7        0.35765        5869.689          7153.216          
  74    J1928+1809g    431.1        0.29446        9334.986          11841.13          
  75    J1856+0011g    455.8        0.92847        6635.172          7803.26           
  76    J2022+3845g    487.5        1.0089         17032.36          DM too high       
  77    J2005+3411g    489          0.65105        17241.98          DM too high       
  78    J1921+1505g    519.9        0.6119         10726.94          13642.79          
  79    J1904+0415g    521          0.23145        9414.714          8805.785          
  80    J1859+0126g    531.7        0.9577         9291.014          8933.109          
  81    J1918+1340g    575.9        0.23299        13066.36          14424.54          
  82    J1911+0939g    597.3        0.36547        10685.14          8578.105          
  83    J1852+0158g    607.5        0.18573        9605.583          9504.56           
  84    J1849+0037g    611.5        0.39649        8513.458          9282.721          
  85    J2051+4434g    616          1.30316        DM too high       DM too high       
  86    J1920+1515g    655.5        1.60276        15895.98          DM too high       
  87    J2021+4024g    680.5        0.37054        DM too high       DM too high       
  88    J1921+1340g    754.9        4.6030434      20860.18          DM too high       
  89    J1853+0021     205.6        0.5769392      4004.584          5316.297          
  90    J1903+0432g    200.6        14.049816      4380.766          4862.793          
  91    J1859+0239Ag   250.9        0.05611        4609.803          5784.548          
  92    J1906+0646g    290.5        0.3555511      5301.931          6019.14           
  93    J1849+0002     188.2        0.5256505      3997.23           5134.383          
  94    J1858+0026g    415.3        4.71467        6821.055          7871.872          
  95    J1850+0011g    506.5        0.16754        5749.791          7607.655          
  96    J1849+0010     505.1        1.3184306      6268.406          7761.944          
  97    J1850-0002     541.7        0.8933554      5722.463          7790.735          
  98    J1852-0002g    558.1        0.2451         5578.127          7876.416          
  99    J1921+1259g    366.3        0.57316        7986.218          9285.195          
  100   J1903+0839g    166.5        0.0046212      5842.009          4895.791          
  101   J1903+0851     83           1.231882       2727.772          3331.103          
  102   J1906+0757     79.104       0.0571891      2473.814          3213.341          
  103   J1852+0018     454.8        0.3187628      5246.16           7155.334          
  104   J1904+0836g    90.5         0.00444        2952.455          3472.288          
  105   J1900+0715g    266.1        0.97044        8780.538          6251.519          
  106   J2139+4738g    138.9        0.55704        4103.741          4973.961          
  107   J1838+0022g    122.6        0.00509        4088.91           3332.836          
  108   J1848+0150g    500.8        3.29015        10980.57          10078.98          
  109   J1844+0028g    181.1        0.00357        4608.084          5002.303          
  110   J1853-0003g    667.2        0.17152        6144.076          8922.886          
  111   J1949+2516g    425.7        0.41034        14811.96          12894.28          
  112   J1845-0029g    301          0.0845         5432.321          6221.973          
  113   J1901+0020g    237.6        0.21481        5534.146          5791.868          
  114   J1908+1035g    10.9         0.01069        670.8678          593.3824          
  115   J1925+1532g    145.9        1.6551         4201.863          5143.817          
  116   J1849+0225g    259.9        1.47452        5811.828          6173.057          
  117   J1854+0131g    474.9        2.04385        5524.547          7482.1            
  118   J2030+3944g    937.4        0.30618        DM too high       DM too high       
  119   J1849-0019g    513.2        0.91137        5695.304          7584.49           
  120   J1907+0709g    278.1        0.3441         5275.559          6093.707          
  121   J1928+1816g    346.3        0.01054        7228.627          9740.942          
  122   J1914+1228g    312          2.27755        7559.309          7961.489          
  123   J1955+2912g    193          0.27951        7396.829          6966.376          
  124   J1838+0027g    205.9        0.05413        5868.678          5015.221          
  125   J1858+0244g    282.6        0.00261        4722.645          6073.344          
  126   J1847+0110g    183.4        0.00653        4614.673          5116.938          
  127   J1907+0658g    523          0.21834        7303.266          8903.753          
  128   J1908+0949g    220.3        0.00905        6088.238          5721.306          
  129   J1923+1521g    346          1.04876        7013.173          9473.401          
  130   J1919+1527g    697.5        1.37146        17956.48          DM too high       
  131   J1859+0313g    107.9        0.00161        3070.457          3420.633          
  132   J1858+0310g    699.5        0.37275        6702.505          9855.692          
  133   J1856+0243g    180.1        0.5466         3979.896          5147.758          
  134   J1909+0657g    59.9         1.24589        1805.773          2795.99           
  135   J1855+0339g    416.2        1.76134        7943.646          7674.45           
  136   J2011+3006g    14           2.50566        943.8693          1225              
  137   J1904+0207g    229.9        0.00504        5817.644          3985.434          
  138   J1924+2027g    211.7        0.00195        5350.155          7280.17           
  139   J1855+0228g    530          0.25317        6157.455          8167.018          
  140   J1909+1132g    276.1        0.0068         8552.918          6995.717          
  141   J1914+1054     418.9        0.13886786     7775.9            8736.386          
  142   J1913+1054g    338          0.45062        7148.714          7548.976          
  143   J1928+1853     290          0.792807       5813.817          8800.326          
  144   J1918+1540g    271.2        0.00428        6524.844          8186.198          
  145   J1918+1536g    123.7        0.10995        3848.41           4712.234          
  146   J1840+0012g    100.8        0.00534        3545.942          2920.994          
  147   J1916+1030Bg   519.7        0.34938        10968.13          11127.81          
  148   J1855+0234     103.71       0.9830298      2999.733          3273.205          
  149   J1913+1037g    439.2        0.43421        7968.768          8844.936          
  150   J1939+2352g    415.5        2.14534        12333.37          12841.87          
  151   J1854+0424g    678.5        2.22025        18595.63          13819.27          
  152   J2030+3929g    491.9        1.71842        DM too high       DM too high       
  153   J1905+0935     417.96       1.6344975      13621.72          9422.913          
  154   J1950+2352g    342.5        0.31976        12199.4           10709.71          
  155   J1923+2022g    175.3        0.03799        4681.308          6255.86           
  156   J1923+1143g    260.6        0.37121        7596.603          7565.587          
  157   J1917+1046g    163.1        0.08773        4666.124          5073.44           
  158   J1856+0211     124.5        9.8900916      3292.54           3577.445          
  159   J1933+1923g    97.7         0.37173        3132.258          4074.648          
  160   J1918+1547g    64.6         0.00376        2184.526          3338.167          
  161   J1854+0704g    10.8         0.4509         647.1866          973.3334          
  162   J1859+0658g    290.4        0.00511        9409.396          6794.234          
  163   J1928+1902g    28.9         0.0058         1495.143          2258.538          
  164   J1851+0056g    332.3        0.2911         5104              6394.248          
  165   J1847+0614g    270.5        1.66302        17041.71          8078.06           
  166   J1916+0741g    220.1        0.01122        8371.384          6181.919          
  167   J1917+0743     198.39       0.8134532      8142.338          5836.354          
  168   J1904+0603g    413.2        1.97493        6013.679          7347.584          
  169   J1912+1416g    66.7         0.00317        2167.717          3347.372          
  170   J1950+2556g    420.4        2.03864        14523.09          12741.95          
  171   J1852+0309g    358          0.00558        7209.887          7359.695          
  172   J1852+0857g    85.9         3.77214        3424.421          3426.928          
  173   J1852-0033     321.6        1.3690124      4671.096          6166.903          
  174   J1852-0044g    272.8        0.00241        4433.515          5789.229          
  175   J1917+0748     153.6        0.8678805      6467.213          4887.245          
  176   J1929+1935g    458.1        0.56373        10044.52          13388.41          
  177   J1852-0039     354          0.8029054      4845.569          6414.426          
  178   J1909+0905g    250.6        1.49488        5447.457          5994.019          
  179   J1928+1839g    70           2.26091        2498.593          3372.413          
  180   J1855+0327g    298.6        0.78282        5687.186          6349.018          
  181   J1911+1252g    68.8         0.02724        2168.604          3327.814          
  182   J1905+0920g    396.6        0.17047        11662.22          8817.107          
  183   J1927+1430g    207.2        0.20288        5628.12           6555.529          
  184   J1849+0340g    349.5        1.66672        11248.74          7939.393          
  185   J1902+0809g    436.9        0.19023        14088.25          9359.868          
  186   J2013+3100g    158.4        0.36855        6735.716          6218.905          
  187   J2030+3818g    596.7        0.13372        DM too high       DM too high       
  188   J1853+0237g    725.5        0.42739        12888.18          11799.43          
  189   J2018+3418g    317.1        4.38289        10365.24          10369.31          
  190   J1953+1844     113.1        0.004441       4262.417          4802.055          
  191   J2008+2754g    155.1        1.51926        7432.722          6256.386          
  192   J1924+2037g    82.3         0.6848         2937.243          3755.698          
  193   J1853-0008Ag   285.3        0.00282        4531.502          5943.243          
  194   J1929+1731g    431.1        3.9954         9221.594          11599.86          
  195   J1909+0930g    479.6        2.02078        9570.475          9028.27           
  196   J1925+1636g    33.1         0.04971        1532.883          2263.54           
  197   J1936+2035g    198.9        0.03293        4950.986          6661.769          
  198   J1849+0016g    271.4        0.00181        4779.474          5863.579          
  199   J1852-0055g    211.7        0.16403        4057.949          5297.735          
  200   J1901+0315g    410.5        0.81982        6068.296          7408.704          
  201   J2023+2853g    22.8         0.01133        1572.966          1954.798          
  202   J1853-0008Bg   444.3        0.7211         5301.384          7153.062          
  203   J1906+0352g    372          0.2856         10335.17          7682.664          
  204   J1837+0528g    120.8        0.00626        5999.257          3832.568          
  205   J1840+0151g    73.6         1.75041        2700.08           2506.476          
  206   J1854+0358g    486.5        0.59084        11962.25          9225.112          
  207   J1858-0055g    270.7        2.84662        5601.673          6297.047          
  208   J1939+2453g    240.5        2.40253        8648.82           8149.058          
  209   J1933+2037g    100          0.79886        3295.669          4172.586          
  210   J1951+2528g    205.1        0.00231        7934.048          7270.578          
  211   J1927+1457g    211.8        0.91963        5504.763          6642.462          
  212   J1953+3303g    290.7        0.71289        11400.89          11261.45          
  213   J1954+2833g    37           0.02721        2424.385          2946.619          
  214   J1921+1328g    573.5        0.40842        11511.9           14243.27          
  215   J1919+1341g    394.5        0.01166        8937.213          9928.939          
  216   J1933+1454g    204.8        1.34613        5505.683          6785.446          
  217   J1839+0221g    117.3        0.27277        4346.148          3501.491          
  218   J1828+0021g    40.4         0.00147        1268.598          1570.679          
  219   J1917+1710g    41.6         0.41934        1741.321          2627.495          
  220   J1908+0457g    356.7        0.97647        10925.27          7664.855          
  221   J1835-0011g    36.2         0.00323        1172.306          1485.563          
  222   J1913+0458g    103.8        0.44479        3997.073          3715.917          
  223   J1848+1245g    100          0.24823        5331.306          3808.384          
  224   J1845+0104g    94.9         0.00671        3236.803          2945.681          
  225   J1945+2410g    478.4        2.37759        15896.93          14836.39          
  226   J1906+0335g    210.2        1.29638        5780.536          5232.117          
  227   J1943+2210g    110.7        0.01287        3994.219          4598.918          
  228   J1946+2757g    456.1        0.74303        15420.33          DM too high       
  229   J1905+0649g    187.7        0.02747        4370.814          4890.261          
  230   J1920+0129g    104.1        0.00358        4868.325          3499.828          
  231   J1847+0148g    314.7        1.20492        6515.896          7044.227          
  232   J2036+3506g    108.4        1.37092        5405.131          4913.612          
  233   J1931+1841g    268.8        2.59411        5385.596          8168.694          
  234   J1921+0851g    116.8        0.95668        4804.375          4233.452          
  235   J1911+1206g    181.7        0.00344        6471.833          5448.242          
  236   J1857+0642g    21.6         0.00353        993.5153          1586.666          
  237   J1921+1216g    256.2        0.003          6843.004          7164.217          
  238   J1846+0153g    322.7        2.05252        7078.851          7370.656          
  239   J1929+2355g    206.8        0.00479        8992.66           7606.759          
  240   J1937+1358g    174.8        2.64537        5707.383          6218.654          
  241   J1904+0553Bg   140.9        0.57454        3707.87           4161.747          
  242   J1946+0904g    37.2         0.02577        1594.06           2152.953          
  243   J1953+1006g    57.2         0.00259        2450.446          2814.222          
  244   J1948+1801g    265.1        0.53624        12035.07          9777.453          
  245   J1838+1507g    54.8         0.00382        2382.668          2559.147          
  246   J1851+0347g    439.6        2.14145        12754.03          9359.518          
  247   J1912+0735g    160.4        3.68507        4636.235          4733.75           
  248   J1937+1941g    333.8        0.16676        8750.945          9643.851          
  249   J1935+1836g    230.3        0.3985         4983.984          7337.272          
  250   J1809-0116g    128.5        1.88738        9288.859          3967.844          
  251   J2015+3423g    219.1        0.78465        6604.506          7059.93           
  252   J1843-0157g    750          0.50886        12836.31          10843.9           
  253   J1835-0112g    316.7        0.59963        12271.16          7164.646          
  254   J1952+2818g    250.2        0.00309        8092.896          8035.143          
  255   J1929+1503g    91.9         0.23278        2835.435          3956.854          
  256   J2024+3751g    446.6        0.21164        14991.55          DM too high       
  257   J1850-0050g    1072.6       0.22152        6925.358          12772.21          
  258   J1851+1021g    191.2        0.86786        13567.03          6542.555          
  259   J1904+0944g    326.6        1.56779        11518.53          8177.869          
  260   J1903+0949g    107.9        0.32544        4063.514          3917.553          
  261   J1917+0923g    297.8        0.00471        8705.146          7596.315          
  262   J1928+1458g    86.2         0.00297        2684.993          3829.273          
  263   J1918+1521g    237          0.00407        6171.461          7281.643          
  264   J1954+2732g    228.5        0.73775        7856.792          7652.94           
  265   J1826-0133g    103.8        0.36325        3855.05           2873.318          
  266   J1854-0157g    280.6        0.60079        5232.424          6084.249          
  267   J1838-0156g    163.4        0.00551        4198.296          3970.156          
  268   J1916+1429g    104.6        1.12331        3330.294          4238.256          
  269   J1921+1502g    479.9        5.63763        10299.99          12445.98          
  270   J1925+1335g    94.2         0.39864        2912.495          3991.546          
  271   J2003+3032g    164.4        0.00179        6825.64           6283.185          
  272   J1853-0049g    405.9        0.01678        5455.625          6957.314          
  273   J1851-0108g    671          0.08708        6052.797          8756.054          
  274   J1930+1708g    87.2         0.00228        2775.777          3776.307          
  275   J1905+0849g    257.8        1.034          7755.26           6317.428          
  276   J1857+0249g    604          1.54988        6246.459          8828.934          
  277   J1845-0118g    573.5        1.71873        7797.577          8419.183          
  278   J1908+0705g    41.4         0.00199        1415.921          2400.078          
  279   J1856+0805g    308.8        0.27617        15127.5           8516.028          
  280   J1849-0003g    154          99.9999        3636.687          4384.674          
  281   J1853+0353g    379          99.9999        9400.453          7783.255          
  282   J1847-0045g    337          99.9999        5101.532          6280.089          
  283   J1855+0033g    553.5        99.9999        6106.546          8262.098          
  284   J1856+0528g    306.6        99.9999        9146.133          6702.744          
  285   J1911+0906g    24.5         16.9259        1115.358          1714.416          
  286   J1916+0937g    185.5        99.9999        5435.661          5356.309          
  287   J1916+1142Ag   260.1        99.9999        6042.737          6788.563          
  288   J1921+1629g    104.9        99.9999        3173.915          4278.493          
  289   J1924+1734g    48.5         99.9999        1942.831          2841.784          
  290   J1927+1940g    346.6        99.9999        8992.12           10220.38          
  291   J1933+2401g    185          99.9999        8153.032          6799.754          
  292   J1934+2341g    251.7        99.9999        8957.247          8495.88           
  293   J2001+4209g    152.8        99.9999        9500.562          7292.201          
  294   J2005+3154g    225          99.9999        7133.703          7324.327          
  295   J2030+3833g    417          99.9999        14622.57          DM too high       
  296   J1857+0229g    573.7        0.5842         6041.335          8497.799          
  297   J1858+0453g    429          3.76136        8207.742          7586.399          
  298   J1859+0251g    286          3.5801         4823.59           6113.464          
  299   J1904+0621g    173.2        1.23231        4164.38           4646.734          
  300   J1905+0156g    136.9        1.08515        4458.713          2809.976          
  301   J1905+0558g    472.2        0.84592        6523.406          8072.923          
  302   J1911+1017g    162.1        1.33676        4460.597          4353.944          
  303   J1916+1142Bg   317.7        1.18795        6903.731          7710.515          
  304   J1917+0834g    100.5        2.9327         3444.131          3774.524          
  305   J1924+1446g    335.7        1.09           6966.736          9173.002          
  306   J1935+1841g    289.5        5.5286         6028.597          8824.81           
  307   J2005+3156g    337.3        2.1457         10708.11          10688.03          
  308   J1842+0114g    307          4.14037        8086.795          6991.913          
  309   J1845-0008g    151.1        1.2677         4032.608          4035.509          
  310   J1855+0240g    397.3        1.22386        5619.411          7073.212          
  311   J1921+1632g    163.9        0.4926         4573.677          5649.735          
  312   J1940+2203g    59.4         11.9062        2651.682          3291.811          
  313   J1840-0245g    277          1.5025         5055.469          5667.29           
  314   J1843-0051g    575.1        0.57954        11171.65          10472.51          
  315   J1851+0051g    574.5        4.02738        6394.1            8358.543          
  316   J1853-0130g    344.2        1.9451         5551.084          6542.044          
  317   J1856+0029g    234.1        0.37566        4513.614          5624.328          
  318   J1900+0732g    225.9        1.7094         8288.828          5757.465          
  319   J1903+0319g    307          1.85371        6331.625          6490.824          
  320   J1907+0555g    149.5        3.15929        3995.911          4352.755          
  321   J1912+1000g    146.5        3.0528         4082.57           2776.124          
  322   J1919+1113g    288          0.76593        7404.346          7552.93           
  323   J1921+1227g    258.9        1.597678       6774.571          7208.975          
  324   J1940+2231g    198          5.6823         7542.395          6839.16           
  325   J1926+1803g    315.5        1.03465        6146.354          9286.442          
  326   J1837-0048g    195.5        0.00273        5086.277          4527.192          
  327   J1908+0233g    237.8        0.96916        7711.439          6025.457          
  328   J1955+2856g    197.2        0.18889        7448.66           7046.416          
  329   J1844-0142g    797          0.34872        12665.24          11092.02          
  330   J1833-0204g    312.1        0.00443        12769.43          6998.826          
  331   J1856+1000g    202.1        0.00487        11517.72          6476.76           
  332   J1844-0136g    915.5        0.41724        15570.53          13698.15          
  333   J1845-0103g    753.7        0.09906        12506.21          11057.23          
  334   J1848-0044g    227.7        0.00555        4195.038          5397.01           
  335   J1902+0953g    295.3        0.67733        12458.26          8045.927          
  336   J1921+1652g    124.1        0.00368        3651.738          4727.444          
  337   J1847-0048g    667          0.58247        7217.919          9029.541          
  338   J1847-0052g    626.5        0.33253        6734.986          8579.937          
  339   J1852-0111g    457.1        1.9021         5581.841          7290.911          
  340   J1840-0049g    245.9        0.00676        5434.595          5745.161          
  341   J1841-0053g    439.5        1.43289        9411.244          8999.498          
  342   J1849+0304g    146.7        0.00179        4544.733          4064.277          
  343   J1859-0153g    399.3        0.903          11536.52          9284.887          
  344   J2026+3656g    280.7        1.78552        7568.079          9070.944          
  345   J1929+1259g    90.9         0.00285        2878.876          3907.992          
  346   J1846+0014g    230          0.00666        4883.998          5582.739          
  347   J1856-0040g    43.2         0.0234         1308.703          1914.352          
  348   J1908+0136g    310.4        1.10413        13108.17          7547.806          
  349   J1933+0913g    69.4         0.00294        2358.182          3187.029          
  350   J1838+0028g    107.2        0.00187        3799.593          3030.099          
  351   J1851-0014g    319.8        0.16213        4617.749          6134.336          
  352   J1859+0026Bg   191.6        0.00233        4680.111          5209.25           
  353   J1856-0018g    326.3        0.28288        5642.17           6602.458          
  354   J1920+1030g    389.7        0.57102        11369.08          9949.249          
  355   J1853-0054g    442.9        0.30834        5762.621          7294.806          
  356   J1841-0123g    308.2        0.00379        5930.86           6401.197          
  357   J1845-0145g    940.5        0.59396        10188.92          12010.89          
  358   J1856-0105g    329.3        0.868347       5909.542          6834.834          
  359   J1856-0041g    309.2        0.519648       5579.065          6490.616          
  360   J1855-0115g    261.7        2.56229        5064.385          5910.449          
  361   J1845-0145g    565.8        0.126196       6355.083          7973.471          
  362   J1836-0101g    326.5        0.258516       11764.23          7267.688          
  363   J1843-0127g    450.8        2.16489        7406.135          7708.208          
  364   J1852+0421g    294.3        3.160916       8454.686          6595.786          
  365   J1833-0048g    81.4         0.002954       3084.072          2384.963          
  366   J1946+2433g    275.4        0.008568       8578.019          8551.356          
  367   J1843-0038g    607.5        0.585581       13041.13          11524.97          
  368   J1838+0226g    252.9        2.122584       13447.63          6930.193          
  369   J2003+3600g    293.1        0.478141       10529.67          11319.22          
  370   J1908+0002g    76.8         1.3            2861.082          2718.219          
  371   J1905-0046g    288.2        0.760117       11368.46          7437.786          
  372   J1904-0036g    254.3        0.397131       7295.73           6359.388          
  373   J1909+0651g    33.6         0.578068       1268.191          2092.916          
  374   J1840-0141g    279.7        1.926816       5550.538          5992.441          
  375   J1840-0138g    196.4        0.599892       4501.391          4937.451          
  376   J1840-0144g    277.9        1.101686       5495.974          5944.917          
  377   J1857-0110g    385.7        0.496727       6992.739          8001.278          
  378   J1852-0834g    190.1        0.249315       6466.762          4472.135          
  379   J1947+2304g    321          0.0109         9818.951          9745.286          
  380   J1902+0926g    291.6        0.60542846     11536.61          7742.245          
  381   J1902+0909g    353.1        0.689101       13852.79          8720.129          
  382   J1906+1049g    279.1        0.414594       10515.01          7289.742          
  383   J1919+0126g    125.2        0.001897       6207.103          4115.22           
  384   J1857-0120g    353.9        1.222597       6644.063          7530.965          
  385   J1922+1512g    401.1        2.35721        9317.748          10413.66          
  386   J1836+0014g    121.1        0.530463       4126.79           3284.878          
  387   J1836+0015g    219.8        0.629518       7185.373          5400.629          
  388   J0622+0338g    79.4         0.008771       1786.942          2589.081          
  389   J1927+1849g    190.4        0.31206        4526.05           6290.945          
  390   J1940+2248g    128.8        0.793919       4563.756          5056.081          
  391   J1938+2301Ag   398.9        0.655074       11969.01          12015.92          
  392   J1938+2301Bg   303.4        0.052764       8953.256          9155.241          
  393   J2018+3519g    267          0.031311       7046.417          8409.368          
  394   J1836-0150g    199.4        0.005458       4873.265          4747.59           
  395   J1835-0149g    102.3        1.277612       3482.398          2727.28           
  396   J1857-0125g    214          0.001833       4869.992          5433.847          
  397   J1827-0125g    98           0.337955       3678.491          2738.834          
  398   J1902+0717g    449.9        0.356051       11533.73          8313.387          
  399   J1902+0938g    147.3        0.045402       6311.214          4739.175          
  400   J1913+0453g    297          0.006086       13821.81          8003.711          
  401   J1901-0104g    261.2        0.739514       6315.89           6020.272          
  402   J1856-0134g    236.2        0.38187        4998.122          5685.677          
  403   J1932+2121g    192.1        0.014243       5101.318          6615.333          
  404   J1835+0005g    116.3        0.026541       4044.754          3183.807          
  405   J1937+1927g    165.9        0.004042       4253.492          5793.512          
  406   J1900-0126g    145.5        0.004004       4324.995          3864.768          
  407   J1935+1901g    362.3        0.897274       8841.222          10151.58          
  408   J1851+0501g    341.3        2.32738        13786.9           8359.539          
  409   J1830-0106g    149.4        0.001758       4979.745          3900.048          
  410   J1913+0655g    256.8        0.754448       8712.217          6561.575          
  411   J1919+1502g    232.8        0.003646       6099.223          7033.364          
  412   J1829-0115g    189.9        1.653198       8023.746          4880.308          
  413   J1915+0720g    122.1        0.00569        4451.557          4160.282          
  414   J1913+0837g    385.8        2.470464       8446.405          8256.566          
  415   J1842+0357g    194.1        0.672526       8158.623          5553.167          
  416   J1943+2847g    191.6        0.006296       8452.88           7276.193          
  417   J1842+0407g    101.7        0.003939       4088.989          3353.297          
  418   J1839+0050g    179.3        0.63331        5210.178          4555.429          
  419   J1839+0100g    130.1        0.005369       4314.798          3604.048          
  420   J1903+0317g    447          0.521155       9544.272          8322.716          
  421   J2042+4550g    298.6        0.54841        8852.415          12075.05          
  422   J2029+4453g    333.2        1.361367       11617.78          DM too high       
  423   J1920+1340g    1076.5       1.525706       DM too high       DM too high       
  424   J1849-0200g    887.5        0.326773       6549.796          10406.38          
  425   J1858-0128g    38.1         0.007876       1212.833          1751.631          
  426   J1901+1316g    155.4        0.740959       7647.381          5503.043          
  427   J1849+0329g    152.1        0.004501       4770.978          4229.537          
  428   J1858+0724g    105          0.007698       3859.276          3714.233          
  429   J1841+0112g    152.6        0.178424       4640.426          4054.323          
  430   J1921+1238g    139.9        2.133953       4297.784          4863.654          
  431   J1847+0342g    81.1         0.004289       2969.139          2896.871          
  432   J1910+0423g    339.9        0.093243       12742.78          8298.163          
  433   J1911+0329g    210.1        0.05823        8370.923          5860.209          
  434   J1943+2446g    237.4        0.00559        8335.788          7946.404          
  435   J1929+1526g    204.6        0.391871       5210.997          6569.611          
  436   J1909+0423g    254.9        0.511578       8765.667          6300.816          
  437   J1957+2754g    233.7        0.003313       7858.379          7725.896          
  438   J1842+0131g    115.4        1.590265       3994.351          3374.349          
  439   J1911+0314g    167.3        0.531163       6071.734          4944.74           
  440   J1902-0107g    290.3        0.006125       7715.069          6870.173          
  441   J1904+0056g    51.4         0.005851       1520.516          2237.21           
  442   J1902+0011g    248.5        0.005928       5933.425          5952.476          
  443   J1904+0050g    305.5        0.496182       8002.935          5931.58           
  444   J1959+2758g    142.8        0.005153       7021.749          5708.966          
  445   J1838-0014g    282.8        0.360446       7899.116          6286.624          
  446   J1856+0711g    325.7        0.611043       14250.13          8341.572          
  447   J1909+0310g    111          1.972045       4109.983          3685.98           
  448   J1907-0119g    154.8        0.058991       5402.536          4367.816          
  449   J1854+1046Bg   90.8         0.510996       3779.768          3649.275          
  450   J2128+5051g    105          0.331032       3411.559          3896.385          
  451   J2116+4906g    293.2        1.60231        8253.992          10168.19          
  452   J1921+1720g    217.9        0.219874       5293.416          7058.296          
  453   J2101+4636g    435.7        0.295288       18261.68          49647.67          
  454   J1857-0026g    312.7        0.022347       5753.39           6643.155          
  455   J2058+4555g    459.7        0.225381       DM too high       49777.65          
  456   J1846-0211g    844.5        0.788172       6297.597          9620.254          
  457   J1824-0117g    200.3        1.374455       13069.55          5519.351          
  458   J1906+1211g    292.4        3.804988       12108.83          8447.571          
  459   J1902+1022g    289.3        0.501907       13457.78          8141.257          
  460   J1917+0616g    172.5        0.003968       8081.619          5384.363          
  461   J1924+1201g    99.2         0.003176       3246.59           4048.688          
  462   J2104+4644g    204.3        0.10823        4734.933          6464.795          
  463   J1830-0156g    242.3        0.007524       10833.92          5881.739          
  464   J2046+4253g    624.5        0.331155       DM too high       DM too high       
  465   J1827-0216g    186.6        0.285479       7689.447          4708.391          
  466   J1859-0224g    89.4         0.00617        3192.353          2667.29           
  467   J1922+1730g    270.4        0.83301        5834.945          8373.24           
  468   J0623+0220g    32.1         0.472201       437.4629          1399.472          
  469   J0643+0348g    122          1.144863       2216.599          3660.555          
  470   J0641+0359g    160.4        0.646206       2672.453          5658.288          
  471   J1917+1556g    72           0.002924       2361.186          3511.088          
  472   J1929+1337g    301.4        1.642508       8825.333          9206.108          
  473   J1916+1244g    222.9        0.163152       6058.845          6370.164          
  474   J1931+1428g    241.3        0.002608       6171.238          7706.181          
  475   J1900+0947g    242.6        0.002405       11439.46          7091.709          
  476   J1917+1551g    326.7        0.809327       9183.594          9807.751          
  477   J1909+1337g    234.6        3.864816       8677.95           7422.528          
  478   J1914+0905g    296.7        0.617228       7425.099          6831.839          
  479   J1900+1017g    167.9        0.371498       7959.899          5405.108          
  480   J1937+1912g    345.5        0.005089       8857.833          9959.431          
  481   J1927+2008g    354.9        0.634956       9332.271          10744.91          
  482   J1830-0207g    221.9        1.05534        8606.792          5329.975          
  483   J1825-0208g    192.9        3.307348       9861.074          5028.72           
  484   J1849-0145g    682.5        0.674167       5797.598          8529.476          
  485   J1849+0623g    129.4        0.014587       5302.782          4234.801          
  486   J2001+2856g    233.1        1.44555        7721.32           7665.83           
  487   J1909+0137g    330.7        1.881418       17808.47          8710.696          
  488   J1902-0012g    126.6        14.3089        4121.336          3642.315          
  489   J2004+3003g    124.3        0.080744       6459.683          5214.323          
  490   J1909+0157g    249.1        0.502581       9732.996          6506.49           
  491   J1921+1733g    228.9        2.009739       5414.96           7362.036          
  492   J1844-0223g    305.6        0.924988       4650.81           5791.966          
  493   J1844-0223g    853.5        0.65772        7764.976          10329.88          
  494   J1917+0621g    63.1         0.002104       1938.388          2890.467          
  495   J1929+1337g    282.4        0.203318       7525.151          8670.572          
  496   J1933+2225g    70.4         0.307052       2908.762          3553.965          
  497   J1846-0200g    97.7         0.668386       2761.059          2709.415          
  498   J1924+1835g    282.6        0.20098        5930.327          8823.532          
  499   J1921+1808g    137.9        0.005663       3933.821          5057.934          
  500   J1939+1848g    79.3         0.003357       2819.704          3662.002          
  501   J1828-0003g    192.6        3.8071         10937.82          5297.488          
  502   J1853+0209g    350          99.9999        5579.564          6701.848          
  503   J1855-0154g    416.9        99.9999        7274.726          8184.829          
  504   J1855-0054g    573.8        99.9999        8458.555          9776.505          
  505   J1859+0832g    259.6        99.9999        11333.46          7076.231          
  506   J1918+0342g    174.3        99.9999        9545.38           5590.584          
  507   J1918+1514g    133.6        99.9999        4218.588          4907.949          
  508   J1932+2126g    126.5        99.9999        3884.032          4923.03           
  509   J1828-0038g    70.2         2.42553        2678.66           2168.513          
  510   J1908+0911g    132.2        5.16605        3879.24           4257.306          
  511   J1921+1006g    362.1        3.34548        13248.6           9658.435          
  512   J1948+2314g    184.4        1.47107        7889.57           6676.465          
  513   J1858-0113g    279.5        1.5315         5801.349          6471.805          
  514   J1943+2205g    211.2        0.004682       7929.528          7233.49           
  515   J1845+0417g    163.6        1.69692        5854.322          4761.745          
  516   J1900-0152g    313.7        1.38485        8017.218          7109.595          
  517   J1911+0310g    167.7        1.33264        6092.457          4955.706          
  518   J1915+1045g    123.3        1.54588        3695.194          4220.829          
  519   J1948+2438g    450.3        1.90306        16310             13906.07          
  520   J1956+2911g    264.6        3.81626        8054.265          8234.913          
  521   J1845+0326g    144.4        0.967995       4911.177          4190.386          
  522   J1849+0619g    110.5        2.01123        4528.918          3791.216          
  523   J1938+1748g    56.2         7.105967       2236.031          3035.726          
  524   J2014+3326g    332.7        0.97728        10666.52          10753.52          
  525   J1902+0557g    414          99.9999        6378.591          7370.919          
  526   J1855-0211g    303.6        99.9999        5782.154          6560.198          
  527   J1900+0908g    264          99.9999        11536.07          7318.248          
  528   J0637+0332g    152          99.9999        2541.893          5258.965          
  529   J1859+0239Bg   619.5        0.84874        6796.69           9316.685          
  530   J0651-0054g    150          1.050703       2645.552          5165.085          
  531   J1903+0830g    334.8        0.004086       11014.83          7761.966          
  532   J1941+2229g    40           3.551573       2089.201          2827.963          
  533   J1855-0221g    223.4        0.002766       4836.384          5447.659          
  534   J1901-0015g    200.4        0.517073       5114.573          5262.109          
  535   J0541+2959g    67.3         0.003207       1468.468          1874.885          
  536   J1949+2731g    190.4        0.847138       7697.607          6960.714          
  537   J0528+3529g    111.9        0.078241       1934.02           2951.43           
  538   J0520+3722g    89           0.007915       1730.793          2291.723          
  539   J0653+0443g    27.3         0.047534       181.2486          1251.073          
  540   J0417+5058g    34.4         0.291361       1269.19           1226.635          
  541   J1920+1817g    256          1.065399       5986.284          8317.722          
  542   J1950+2728g    226.6        1.670427       7964.711          7670.154          
  543   J1951+2352g    259.2        0.048394       8860.597          8495.828          
  544   J2015+3404g    208.1        0.004278       6558.419          6878.016          
  545   J1844-0202g    636.5        0.761445       7492.411          8665.481          
  546   J1911+0305g    147          0.005856       5415.085          4508.399          
  547   J1845+0201g    56.6         0.004309       1667.46           2249.734          
  548   J1844+0144g    373          1.505602       10991.81          8651.765          
  549   J1857+0719g    308          1.07065        12322.07          7819.114          
  550   J1838+0415g    155.2        1.330645       7462.931          4660.862          
  551   J1925+1934g    248.1        0.345387       5555.53           8067.087          
  552   J1843-0207g    455.7        0.457305       6782.679          7241.642          
  553   J1843+0526g    250.5        2.034966       16952.6           7587.142          
  554   J1948+2428g    361.5        1.333953       11775.51          10938.89          
  555   J1844-0127g    368.1        0.029143       5943.396          6614.164          
  556   J0514+4009g    106.5        2.62549        1919.249          2794.179          
  557   J1837+0250g    101          0.09466        4057.872          3071.592          
  558   J2015+3524g    227.9        0.45752        6544.984          7221.264          
  559   J1837+0420g    181.4        1.009487       10914.55          5382.33           
  560   J0416+5202g    140.5        0.018252       2838.667          4366.953          
  561   J1846+0336g    296          1.512727       11427.94          7457.821          
  562   J1957+2711g    210.4        0.023374       7789.965          7377.291          
  563   J1846-0252g    992          2.209439       6386.284          10618.34          
  564   J1940+2102g    76.2         0.030051       2961.834          3674.102          
  565   J1842-0138g    209.9        0.002708       4486.038          5138.868          
  566   J1845+0315g    77.2         0.001851       2812.788          2761.42           
  567   J1838+0228g    148.1        0.653164       5387.538          4219.08           
  568   J1844+0315g    23           0.318912       974.165           1334.935          
  569   J1920+0941g    54.2         18.2869        1768.839          2801.81           
  570   J1810-0100g    78.1         1.10616        3564.923          2427.588          
  571   J1842-0148g    450.9        0.42894        7667.537          7725.584          
  572   J1845-0243g    750          0.345265       5918.348          8767.531          
  573   J1907+0029g    120.4        0.063641       4355.506          3553.668          
  574   J1854-0230g    550.5        0.687502       11261.01          10721.99          
  575   J1845-0229g    881          0.463051       6538.403          9951.322          
  576   J1843-0236g    242          0.946086       4336.822          5290.134          
  577   J1857-0230g    134.5        0.035154       3990.405          3489.791          
  578   J1906-0036g    260          0.129432       10132.5           6865.917          
  579   J1907+0014g    172.6        0.024525       5617.528          4775.456          
  580   J1959+3036g    174.9        2.888456       7001.481          6537.216          
  581   J1819-0050g    103.3        0.006602       4610.478          3015.243          
  582   J1845-0254g    773          0.492655       5882.769          8862.758          
  583   J2004+3304g    410.1        1.193367       13417.59          14780.4           
  584   J1906-0200g    138.4        0.00253        4845.235          3842.214          
  585   J1951+2857g    208.3        1.625383       7743.494          7344.973          
  586   J1856-0235g    204.7        0.535174       4773.289          5162.292          
  587   J2000+3207g    374.9        0.388444       11430.59          12727.73          
  588   J1907+0009g    83           0.002375       3151.05           2824.592          
  589   J1849+0034g    487.1        1.10545        6922.577          7864.449          
  590   J2000+3157g    270          0.003499       8089.861          8635.102          
  591   J1821+0044g    126.9        0.002713       7388.655          3802.44           
  592   J1836+0117g    178          0.003812       6255.261          4700.372          
  593   J1841+0217g    233.4        0.296724       7759.005          6048.215          
  594   J1843+0333g    294.4        0.823249       14940.74          7999.094          
  595   J1943+2608g    118.4        0.635616       6737.002          4970.499          
  596   J1841+0235g    193.6        0.25863        6397.328          5228.504          
  597   J1819-0040g    57.9         0.160073       2033.026          1907.507          
  598   J1844+0455g    241.4        0.0047         13652.33          6998.005          
  599   J1829-0235g    103.3        0.007428       3568.339          2747.507          
  600   J1907+0052g    162.9        0.002921       5302.026          4189.276          
  601   J1908+0053g    210.4        0.552905       7060.34           5516.596          
  602   J2129+4430g    87.1         0.649333       3754.654          3919.717          
  603   J1939+2425g    186.9        0.005781       7969.05           6751.114          
  604   J2007+3343g    217.2        0.002681       6838.481          7143.297          
  605   J0557+2442g    195.1        1.482164       5399.825          41529.03          
  606   J1816+0216g    124.7        0.00404        9623.575          4063.597          
  607   J1919+0727g    183.6        0.86682        8296.085          5720.284          
  608   J2021+3740g    201.3        0.548085       5956.769          6569.534          
  609   J1941+2541g    122.5        1.054753       6752.474          5070.377          
  610   J2011+3521g    438.1        0.943225       13764.41          DM too high       
  611   J1911-0129g    204.8        1.12681        12025.73          5905.944          
  612   J1817-0012g    72.7         0.654429       3159.789          2281.229          
  613   J1821+0007g    55.2         0.004222       1863.968          1881.096          
  614   J1846+0507g    101.6        0.003073       4089.691          3465.056          
  615   J1901+1140g    183.3        0.340712       8942.551          6020.297          
  616   J1850+0707g    160.8        0.033927       7568.681          5079.48           
  617   J1959+3141g    342.5        0.514527       10976.15          11253.64          
  618   J2000+2806g    225.5        0.729859       7820.583          7611.271          
  619   J1816-0021g    89.3         0.041653       4151.659          2707.633          
  620   J1831+0101g    173          0.182276       8272.367          4797.607          
  621   J1958+31510g   401.2        5.564719       13602.15          14795.63          
  622   J1835+0114g    229.7        2.199762       11071.96          6083.618          
  623   J2032+4055g    373.3        0.048739       10068.51          8246.933          
  624   J2022+3812g    462.7        0.293754       14722.96          DM too high       
  625   J2046+4236g    466.9        0.523822       DM too high       DM too high       
  626   J1821+0017g    192          0.007557       18296.49          5876.572          
  627   J2019+3718g    462.5        0.5052         14775.51          DM too high       
  628   J2103+4620g    209.4        0.23516        4831.062          6648.631          
  629   J1820+0006g    187.9        2.404949       18042.54          5758.715          
  630   J2106+4602g    172          1.184451       4489.598          5486.249          
  631   J1908-0022g    174.3        0.472513       6101.195          4930.006          
  632   J1816-0037g    125.2        0.03065        7589.96           3715.801          
  633   J1908+0029g    165.3        0.003416       5602.332          4661.248          
  634   J1910+0130g    118.4        0.005641       4516.835          3749.356          
  635   J1842-0258g    357.1        0.596298       5156.276          6162.862          
  636   J1835+0158g    181.5        0.00332        7897.787          4994.656          
  637   J1834+0148g    179.4        0.161979       8106.417          4964.592          


==> anc/temp10000K.txt <==
Exposure Time(s) 	 Telescope 	 Filter 	 dmax(pc)
10000 	 		 JWST 	 	 F070W 	 	 4.662451e+01 
10000 	 		 JWST 	 	 F090W 	 	 4.828955e+01 
10000 	 		 JWST 	 	 F115W 	 	 4.394580e+01 
10000 	 		 JWST 	 	 F140M 	 	 3.143799e+01 
10000 	 		 JWST 	 	 F150W 	 	 4.226709e+01 
10000 	 		 JWST 	 	 F162M 	 	 3.000439e+01 
10000 	 		 JWST 	 	 F182M 	 	 2.974561e+01 
10000 	 		 JWST 	 	 F200W 	 	 3.603369e+01 
10000 	 		 JWST 	 	 F210M 	 	 2.390637e+01 
10000 	 		 ELT 	 	 I 	 	 6.415245e+01 
10000 	 		 ELT 	 	 J 	 	 4.347467e+01 
10000 	 		 ELT 	 	 H 	 	 3.396859e+01 
10000 	 		 ELT 	 	 K 	 	 2.885676e+01 
10000 	 		 TMT 	 	 Z 	 	 1.062461e+02 
10000 	 		 TMT 	 	 Y 	 	 6.291229e+01 
10000 	 		 TMT 	 	 J 	 	 5.731578e+01 
10000 	 		 TMT 	 	 H 	 	 3.813709e+01 
10000 	 		 TMT 	 	 K 	 	 3.902911e+01 
100000 	 		 JWST 	 	 F070W 	 	 8.835674e+01 
100000 	 		 JWST 	 	 F090W 	 	 9.133915e+01 
100000 	 		 JWST 	 	 F115W 	 	 8.315418e+01 
100000 	 		 JWST 	 	 F140M 	 	 5.965015e+01 
100000 	 		 JWST 	 	 F150W 	 	 7.990536e+01 
100000 	 		 JWST 	 	 F162M 	 	 5.691936e+01 
100000 	 		 JWST 	 	 F182M 	 	 5.641613e+01 
100000 	 		 JWST 	 	 F200W 	 	 6.816814e+01 
100000 	 		 JWST 	 	 F210M 	 	 4.538197e+01 
100000 	 		 ELT 	 	 I 	 	 1.140987e+02 
100000 	 		 ELT 	 	 J 	 	 7.731724e+01 
100000 	 		 ELT 	 	 H 	 	 6.040756e+01 
100000 	 		 ELT 	 	 K 	 	 5.132331e+01 
100000 	 		 TMT 	 	 Z 	 	 1.865124e+02 
100000 	 		 TMT 	 	 Y 	 	 1.117720e+02 
100000 	 		 TMT 	 	 J 	 	 1.019216e+02 
100000 	 		 TMT 	 	 H 	 	 6.780100e+01 
100000 	 		 TMT 	 	 K 	 	 6.939904e+01 
1000000 		 JWST 	 	 F070W 	 	 1.685645e+02 
1000000 		 JWST 	 	 F090W 	 	 1.652832e+02 
1000000 		 JWST 	 	 F115W 	 	 1.516895e+02 
1000000 		 JWST 	 	 F140M 	 	 1.201074e+02 
1000000 		 JWST 	 	 F150W 	 	 1.429004e+02 
1000000 		 JWST 	 	 F162M 	 	 1.138379e+02 
1000000 		 JWST 	 	 F182M 	 	 1.112598e+02 
1000000 		 JWST 	 	 F200W 	 	 1.237988e+02 
1000000 		 JWST 	 	 F210M 	 	 9.432617e+01 
1000000 		 ELT 	 	 I 	 	 2.029098e+02 
1000000 		 ELT 	 	 J 	 	 1.375006e+02 
1000000 		 ELT 	 	 H 	 	 1.074029e+02 
1000000 		 ELT 	 	 K 	 	 9.125308e+01 
1000000 		 TMT 	 	 Z 	 	 3.315586e+02 
1000000 		 TMT 	 	 Y 	 	 1.987703e+02 
1000000 		 TMT 	 	 J 	 	 1.812484e+02 
1000000 		 TMT 	 	 H 	 	 1.204751e+02 
1000000 		 TMT 	 	 K 	 	 1.234209e+02 


==> anc/temp20000K.txt <==
Exposure Time(s) 	 Telescope 	 Filter 	 dmax(pc)
10000 	 		 JWST 	 	 F070W 	 	 9.102327e+01 
10000 	 		 JWST 	 	 F090W 	 	 8.694157e+01 
10000 	 		 JWST 	 	 F115W 	 	 7.460484e+01 
10000 	 		 JWST 	 	 F140M 	 	 5.138359e+01 
10000 	 		 JWST 	 	 F150W 	 	 6.849287e+01 
10000 	 		 JWST 	 	 F162M 	 	 4.799275e+01 
10000 	 		 JWST 	 	 F182M 	 	 4.684367e+01 
10000 	 		 JWST 	 	 F200W 	 	 5.634648e+01 
10000 	 		 JWST 	 	 F210M 	 	 3.800352e+01 
10000 	 		 ELT 	 	 I 	 	 1.197755e+02 
10000 	 		 ELT 	 	 J 	 	 7.246119e+01 
10000 	 		 ELT 	 	 H 	 	 5.420623e+01 
10000 	 		 ELT 	 	 K 	 	 4.466013e+01 
10000 	 		 TMT 	 	 Z 	 	 1.924012e+02 
10000 	 		 TMT 	 	 Y 	 	 1.095209e+02 
10000 	 		 TMT 	 	 J 	 	 9.568868e+01 
10000 	 		 TMT 	 	 H 	 	 6.105435e+01 
10000 	 		 TMT 	 	 K 	 	 6.037751e+01 
100000 	 		 JWST 	 	 F070W 	 	 1.724701e+02 
100000 	 		 JWST 	 	 F090W 	 	 1.644501e+02 
100000 	 		 JWST 	 	 F115W 	 	 1.411591e+02 
100000 	 		 JWST 	 	 F140M 	 	 9.748840e+01 
100000 	 		 JWST 	 	 F150W 	 	 1.295135e+02 
100000 	 		 JWST 	 	 F162M 	 	 9.106140e+01 
100000 	 		 JWST 	 	 F182M 	 	 8.886414e+01 
100000 	 		 JWST 	 	 F200W 	 	 1.066071e+02 
100000 	 		 JWST 	 	 F210M 	 	 7.046204e+01 
100000 	 		 ELT 	 	 I 	 	 2.130275e+02 
100000 	 		 ELT 	 	 J 	 	 1.288681e+02 
100000 	 		 ELT 	 	 H 	 	 9.639687e+01 
100000 	 		 ELT 	 	 K 	 	 7.943046e+01 
100000 	 		 TMT 	 	 Z 	 	 3.377557e+02 
100000 	 		 TMT 	 	 Y 	 	 1.945784e+02 
100000 	 		 TMT 	 	 J 	 	 1.701581e+02 
100000 	 		 TMT 	 	 H 	 	 1.085439e+02 
100000 	 		 TMT 	 	 K 	 	 1.073594e+02 
1000000 		 JWST 	 	 F070W 	 	 3.290771e+02 
1000000 		 JWST 	 	 F090W 	 	 2.975635e+02 
1000000 		 JWST 	 	 F115W 	 	 2.575732e+02 
1000000 		 JWST 	 	 F140M 	 	 1.963232e+02 
1000000 		 JWST 	 	 F150W 	 	 2.315967e+02 
1000000 		 JWST 	 	 F162M 	 	 1.821045e+02 
1000000 		 JWST 	 	 F182M 	 	 1.751318e+02 
1000000 		 JWST 	 	 F200W 	 	 1.935889e+02 
1000000 		 JWST 	 	 F210M 	 	 1.464893e+02 
1000000 		 ELT 	 	 I 	 	 3.788419e+02 
1000000 		 ELT 	 	 J 	 	 2.291784e+02 
1000000 		 ELT 	 	 H 	 	 1.713908e+02 
1000000 		 ELT 	 	 K 	 	 1.412277e+02 
1000000 		 TMT 	 	 Z 	 	 6.004201e+02 
1000000 		 TMT 	 	 Y 	 	 3.460294e+02 
1000000 		 TMT 	 	 J 	 	 3.025942e+02 
1000000 		 TMT 	 	 H 	 	 1.928709e+02 
1000000 		 TMT 	 	 K 	 	 1.909304e+02 


==> anc/temp2000K.txt <==
Exposure Time(s) 	 Telescope 	 Filter 	 dmax(pc)
10000 	 		 JWST 	 	 F070W 	 	 7.574219e-01 
10000 	 		 JWST 	 	 F090W 	 	 1.762891e+00 
10000 	 		 JWST 	 	 F115W 	 	 3.077734e+00 
10000 	 		 JWST 	 	 F140M 	 	 3.232422e+00 
10000 	 		 JWST 	 	 F150W 	 	 4.856641e+00 
10000 	 		 JWST 	 	 F162M 	 	 3.928516e+00 
10000 	 		 JWST 	 	 F182M 	 	 4.624609e+00 
10000 	 		 JWST 	 	 F200W 	 	 6.094141e+00 
10000 	 		 JWST 	 	 F210M 	 	 4.315234e+00 
10000 	 		 ELT 	 	 I 	 	 1.538150e+00 
10000 	 		 ELT 	 	 J 	 	 3.602375e+00 
10000 	 		 ELT 	 	 H 	 	 4.559210e+00 
10000 	 		 ELT 	 	 K 	 	 5.408035e+00 
10000 	 		 TMT 	 	 Z 	 	 3.574385e+00 
10000 	 		 TMT 	 	 Y 	 	 3.241484e+00 
10000 	 		 TMT 	 	 J 	 	 4.694193e+00 
10000 	 		 TMT 	 	 H 	 	 4.972543e+00 
10000 	 		 TMT 	 	 K 	 	 7.370324e+00 
100000 	 		 JWST 	 	 F070W 	 	 1.409570e+00 
100000 	 		 JWST 	 	 F090W 	 	 3.388477e+00 
100000 	 		 JWST 	 	 F115W 	 	 5.774805e+00 
100000 	 		 JWST 	 	 F140M 	 	 6.182227e+00 
100000 	 		 JWST 	 	 F150W 	 	 9.150586e+00 
100000 	 		 JWST 	 	 F162M 	 	 7.462695e+00 
100000 	 		 JWST 	 	 F182M 	 	 8.801367e+00 
100000 	 		 JWST 	 	 F200W 	 	 1.153691e+01 
100000 	 		 JWST 	 	 F210M 	 	 8.219336e+00 
100000 	 		 ELT 	 	 I 	 	 2.735685e+00 
100000 	 		 ELT 	 	 J 	 	 6.406620e+00 
100000 	 		 ELT 	 	 H 	 	 8.107806e+00 
100000 	 		 ELT 	 	 K 	 	 9.618483e+00 
100000 	 		 TMT 	 	 Z 	 	 6.274747e+00 
100000 	 		 TMT 	 	 Y 	 	 5.758928e+00 
100000 	 		 TMT 	 	 J 	 	 8.347435e+00 
100000 	 		 TMT 	 	 H 	 	 8.840302e+00 
100000 	 		 TMT 	 	 K 	 	 1.310543e+01 
1000000 		 JWST 	 	 F070W 	 	 2.747070e+00 
1000000 		 JWST 	 	 F090W 	 	 6.098633e+00 
1000000 		 JWST 	 	 F115W 	 	 1.051660e+01 
1000000 		 JWST 	 	 F140M 	 	 1.242090e+01 
1000000 		 JWST 	 	 F150W 	 	 1.638184e+01 
1000000 		 JWST 	 	 F162M 	 	 1.493457e+01 
1000000 		 JWST 	 	 F182M 	 	 1.729590e+01 
1000000 		 JWST 	 	 F200W 	 	 2.093262e+01 
1000000 		 JWST 	 	 F210M 	 	 1.706738e+01 
1000000 		 ELT 	 	 I 	 	 4.865062e+00 
1000000 		 ELT 	 	 J 	 	 1.139350e+01 
1000000 		 ELT 	 	 H 	 	 1.441544e+01 
1000000 		 ELT 	 	 K 	 	 1.710171e+01 
1000000 		 TMT 	 	 Z 	 	 1.115447e+01 
1000000 		 TMT 	 	 Y 	 	 1.024141e+01 
1000000 		 TMT 	 	 J 	 	 1.484434e+01 
1000000 		 TMT 	 	 H 	 	 1.570827e+01 
1000000 		 TMT 	 	 K 	 	 2.330701e+01 


==> anc/temp40000K.txt <==
Exposure Time(s) 	 Telescope 	 Filter 	 dmax(pc)
10000 	 		 JWST 	 	 F070W 	 	 1.489777e+02 
10000 	 		 JWST 	 	 F090W 	 	 1.374235e+02 
10000 	 		 JWST 	 	 F115W 	 	 1.149213e+02 
10000 	 		 JWST 	 	 F140M 	 	 7.780534e+01 
10000 	 		 JWST 	 	 F150W 	 	 1.033248e+02 
10000 	 		 JWST 	 	 F162M 	 	 7.196126e+01 
10000 	 		 JWST 	 	 F182M 	 	 6.974065e+01 
10000 	 		 JWST 	 	 F200W 	 	 8.361418e+01 
10000 	 		 JWST 	 	 F210M 	 	 5.490837e+01 
10000 	 		 ELT 	 	 I 	 	 1.922635e+02 
10000 	 		 ELT 	 	 J 	 	 1.106886e+02 
10000 	 		 ELT 	 	 H 	 	 8.119331e+01 
10000 	 		 ELT 	 	 K 	 	 6.595793e+01 
10000 	 		 TMT 	 	 Z 	 	 3.048195e+02 
10000 	 		 TMT 	 	 Y 	 	 1.705539e+02 
10000 	 		 TMT 	 	 J 	 	 1.462816e+02 
10000 	 		 TMT 	 	 H 	 	 9.158756e+01 
10000 	 		 TMT 	 	 K 	 	 8.915415e+01 
100000 	 		 JWST 	 	 F070W 	 	 2.822968e+02 
100000 	 		 JWST 	 	 F090W 	 	 2.599359e+02 
100000 	 		 JWST 	 	 F115W 	 	 2.174713e+02 
100000 	 		 JWST 	 	 F140M 	 	 1.476068e+02 
100000 	 		 JWST 	 	 F150W 	 	 1.953204e+02 
100000 	 		 JWST 	 	 F162M 	 	 1.365314e+02 
100000 	 		 JWST 	 	 F182M 	 	 1.322797e+02 
100000 	 		 JWST 	 	 F200W 	 	 1.582098e+02 
100000 	 		 JWST 	 	 F210M 	 	 1.042499e+02 
100000 	 		 ELT 	 	 I 	 	 3.419513e+02 
100000 	 		 ELT 	 	 J 	 	 1.968534e+02 
100000 	 		 ELT 	 	 H 	 	 1.443890e+02 
100000 	 		 ELT 	 	 K 	 	 1.173098e+02 
100000 	 		 TMT 	 	 Z 	 	 5.351034e+02 
100000 	 		 TMT 	 	 Y 	 	 3.030116e+02 
100000 	 		 TMT 	 	 J 	 	 2.601249e+02 
100000 	 		 TMT 	 	 H 	 	 1.628265e+02 
100000 	 		 TMT 	 	 K 	 	 1.585281e+02 
1000000 		 JWST 	 	 F070W 	 	 5.385590e+02 
1000000 		 JWST 	 	 F090W 	 	 4.703339e+02 
1000000 		 JWST 	 	 F115W 	 	 3.967255e+02 
1000000 		 JWST 	 	 F140M 	 	 2.972992e+02 
1000000 		 JWST 	 	 F150W 	 	 3.493744e+02 
1000000 		 JWST 	 	 F162M 	 	 2.730743e+02 
1000000 		 JWST 	 	 F182M 	 	 2.607697e+02 
1000000 		 JWST 	 	 F200W 	 	 2.872467e+02 
1000000 		 JWST 	 	 F210M 	 	 2.166595e+02 
1000000 		 ELT 	 	 I 	 	 6.081162e+02 
1000000 		 ELT 	 	 J 	 	 3.500831e+02 
1000000 		 ELT 	 	 H 	 	 2.567194e+02 
1000000 		 ELT 	 	 K 	 	 2.085773e+02 
1000000 		 TMT 	 	 Z 	 	 9.512402e+02 
1000000 		 TMT 	 	 Y 	 	 5.388620e+02 
1000000 		 TMT 	 	 J 	 	 4.625831e+02 
1000000 		 TMT 	 	 H 	 	 2.893253e+02 
1000000 		 TMT 	 	 K 	 	 2.819302e+02 


==> anc/temp4000K.txt <==
Exposure Time(s) 	 Telescope 	 Filter 	 dmax(pc)
10000 	 		 JWST 	 	 F070W 	 	 9.387665e+00 
10000 	 		 JWST 	 	 F090W 	 	 1.307541e+01 
10000 	 		 JWST 	 	 F115W 	 	 1.478561e+01 
10000 	 		 JWST 	 	 F140M 	 	 1.213882e+01 
10000 	 		 JWST 	 	 F150W 	 	 1.685654e+01 
10000 	 		 JWST 	 	 F162M 	 	 1.253342e+01 
10000 	 		 JWST 	 	 F182M 	 	 1.314407e+01 
10000 	 		 JWST 	 	 F200W 	 	 1.633835e+01 
10000 	 		 JWST 	 	 F210M 	 	 1.110519e+01 
10000 	 		 ELT 	 	 I 	 	 1.506487e+01 
10000 	 		 ELT 	 	 J 	 	 1.560737e+01 
10000 	 		 ELT 	 	 H 	 	 1.430604e+01 
10000 	 		 ELT 	 	 K 	 	 1.356005e+01 
10000 	 		 TMT 	 	 Z 	 	 2.801221e+01 
10000 	 		 TMT 	 	 Y 	 	 1.921850e+01 
10000 	 		 TMT 	 	 J 	 	 2.046771e+01 
10000 	 		 TMT 	 	 H 	 	 1.588760e+01 
10000 	 		 TMT 	 	 K 	 	 1.837433e+01 
100000 	 		 JWST 	 	 F070W 	 	 1.779205e+01 
100000 	 		 JWST 	 	 F090W 	 	 2.472992e+01 
100000 	 		 JWST 	 	 F115W 	 	 2.797638e+01 
100000 	 		 JWST 	 	 F140M 	 	 2.303253e+01 
100000 	 		 JWST 	 	 F150W 	 	 3.186554e+01 
100000 	 		 JWST 	 	 F162M 	 	 2.377960e+01 
100000 	 		 JWST 	 	 F182M 	 	 2.492767e+01 
100000 	 		 JWST 	 	 F200W 	 	 3.090973e+01 
100000 	 		 JWST 	 	 F210M 	 	 2.108246e+01 
100000 	 		 ELT 	 	 I 	 	 2.679372e+01 
100000 	 		 ELT 	 	 J 	 	 2.775682e+01 
100000 	 		 ELT 	 	 H 	 	 2.544094e+01 
100000 	 		 ELT 	 	 K 	 	 2.411728e+01 
100000 	 		 TMT 	 	 Z 	 	 4.917476e+01 
100000 	 		 TMT 	 	 Y 	 	 3.414422e+01 
100000 	 		 TMT 	 	 J 	 	 3.639665e+01 
100000 	 		 TMT 	 	 H 	 	 2.824534e+01 
100000 	 		 TMT 	 	 K 	 	 3.267205e+01 
1000000 		 JWST 	 	 F070W 	 	 3.394531e+01 
1000000 		 JWST 	 	 F090W 	 	 4.472656e+01 
1000000 		 JWST 	 	 F115W 	 	 5.105469e+01 
1000000 		 JWST 	 	 F140M 	 	 4.636719e+01 
1000000 		 JWST 	 	 F150W 	 	 5.699219e+01 
1000000 		 JWST 	 	 F162M 	 	 4.753906e+01 
1000000 		 JWST 	 	 F182M 	 	 4.917969e+01 
1000000 		 JWST 	 	 F200W 	 	 5.613281e+01 
1000000 		 JWST 	 	 F210M 	 	 4.378906e+01 
1000000 		 ELT 	 	 I 	 	 4.764916e+01 
1000000 		 ELT 	 	 J 	 	 4.936259e+01 
1000000 		 ELT 	 	 H 	 	 4.523325e+01 
1000000 		 ELT 	 	 K 	 	 4.288064e+01 
1000000 		 TMT 	 	 Z 	 	 8.741677e+01 
1000000 		 TMT 	 	 Y 	 	 6.072051e+01 
1000000 		 TMT 	 	 J 	 	 6.472459e+01 
1000000 		 TMT 	 	 H 	 	 5.018896e+01 
1000000 		 TMT 	 	 K 	 	 5.810475e+01 

